Atomic forces by quantum Monte Carlo: application to phonon dispersion calculation

We report the first successful application of the {\it ab initio} quantum Monte Carlo (QMC) framework to a phonon dispersion calculation. A full phonon dispersion of diamond is successfully calculated at the variational Monte Carlo (VMC) level, based on the frozen-phonon technique. The VMC-phonon dispersion is in good agreement with the experimental results, giving renormalized harmonic optical frequencies very close to the experimental values, by significantly improving upon density functional theory (DFT) in the generalized gradient approximation. Key to success for the QMC approach is the statistical error reduction in atomic force evaluation. We show that this can be achieved by using well conditioned atomic basis sets, by explicitly removing the basis-set redundancy, which reduces the statistical error of forces by up to two orders of magnitude. This leads to affordable and accurate QMC-phonons calculations, up to $10^{4}$ times more efficient than previous attempts, and paves the way to new applications, particularly in correlated materials, where phonons have been poorly reproduced so far.

==> texcompile.sh <==
#!/bin/sh

rm main.aux main.bbl main.blg main.dvi main.pdf main.log 
#rm supplemental.aux supplemental.bbl supplemental.blg supplemental.dvi supplemental.pdf supplemental.log 

PATH=/opt/local/bin/:$PATH
#platex supplemental
#pbibtex supplemental
#platex supplemental
#pbibtex supplemental
#platex supplemental
#dvipdfmx supplemental.dvi
#rm *~

platex main
pbibtex main
platex main
pbibtex main
platex main
dvipdfmx main.dvi
rm *~

#platex supplemental
#pbibtex supplemental
#platex supplemental
#pbibtex supplemental
#platex supplemental
#dvipdfmx supplemental.dvi
#rm *~

open main.pdf
#open supplemental.pdf


